A cyclotomic family of thin hypergeometric monodromy groups in ${Sp}_4(\mathbb{R})$

We exhibit an infinite family of discrete subgroups of ${Sp}_4(\mathbb R)$ which have a number of remarkable properties. Our results are established by showing that each group plays ping-pong on an appropriate set of cones. The groups arise as the monodromy of hypergeometric differential equations with parameters $\left(\tfrac{N-3}{2N},\tfrac{N-1}{2N}, \tfrac{N+1}{2N}, \tfrac{N+3}{2N}\right)$ at infinity and maximal unipotent monodromy at zero, for any integer $N\geq 4$. Additionally, we relate the cones used for ping-pong in $\mathbb R^4$ with crooked surfaces, which we then use to exhibit domains of discontinuity for the monodromy groups in the Lagrangian Grassmannian.

==> sage_notebook/.ipynb_checkpoints/cyclotomic-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#  <center> A CYCLOTOMIC FAMILY OF THIN HYPERGEOMETRIC MONODROMY GROUPS IN $Sp_4 (\\mathbb R)$ </center>\n",
    "## <center> A read along Notebook </center>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Abstract\n",
    "We exhibit an infinite family of discrete subgroups of $Sp_4(\\mathbb R)$ which have a number of remarkable properties.\n",
    "Our results are established by showing that each group plays ping-pong on an appropriate set of cones.\n",
    "The groups arise as the monodromy of hypergeometric differential equations with parameters $(\\tfrac{N-3}{2N},\\tfrac{N-1}{2N}, \\tfrac{N+1}{2N}, \\tfrac{N+3}{2N})$ at infinity and maximal unipotent monodromy at zero, for any integer $N\\geq 3$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Notations from section 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('c1', latex_name = \"c_1\")\n",
    "var('c2', latex_name = \"c_2\")\n",
    "var('s1', latex_name = \"s_1\")\n",
    "var('s2', latex_name = \"s_2\")\n",
    "\n",
    "var('r1', latex_name = \"r_1\")\n",
    "var('r2', latex_name = \"r_2\")\n",
    "\n",
    "A = matrix(SR, [\n",
    "                [ -1, 0,   0, 0],\n",
    "                [-r1, 1, -r1, 0],\n",
    "                [  0, 0,  -1, 0],\n",
    "                [-r2, 0, -r2, 1]]);\n",
    "\n",
    "B = matrix(SR, [\n",
    "                [ -1, 0,  0, 0],\n",
    "                [  0, 1,  0, 0],\n",
    "                [  0, 0, -1, 0],\n",
    "                [  0, 0,  0, 1]]);\n",
    "\n",
    "C = matrix(SR, [\n",
    "                [-c1, s1,   0,  0],\n",
    "                [ s1, c1,   0,  0],\n",
    "                [  0,  0, -c2, s2],\n",
    "                [  0,  0,  s2, c2]]);\n",
    "\n",
    "J = matrix(SR, [\n",
    "                [  0, r2,   0,  0],\n",
    "                [-r2,  0,   0,  0],\n",
    "                [  0,  0,   0, r1],\n",
    "                [  0,  0, -r1,  0]]);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A matrix $M$ amoung $A,B,C$ satisfies the relations\n",
    "$$ M^t J M = -J$$\n",
    "and\n",
    "$$M^2 = Id$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# A function to reduce terms with identification cos^2+sin^2=1\n",
    "def trigonometry_simplify(X):\n",
    "    trig = [c1**2==1-s1**2, c2**2==1 - s2**2]\n",
    "    return factor(((X.simplify_full()).subs(trig)).simplify_full())\n",
    "\n",
    "\n",
    "print(all(trigonometry_simplify(M.transpose()*J*M+J) == zero_matrix(4,4) for M in [A,B,C]))\n",
    "print(all(trigonometry_simplify(M^2) == identity_matrix(4) for M in [A,B,C]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The Cone matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "0 & -\\frac{2 \\, {L_1} {L_2} {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & -\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} - 2 \\, {L_1} {cc_2} + {L_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "\\frac{2 \\, {L_1} {L_2} {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & \\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} + 2 \\, {L_2} {cc_2} - {L_2}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & -\\frac{2 \\, {\\left({L_2} {cc_1} {cc_2}^{2} - {L_1} {cc_2}^{3} - 2 \\, {L_2} {cc_1} {cc_2} + {cc_1} {cc_2}^{2} - {cc_2}^{3} + {L_2} {cc_1} - 2 \\, {cc_1} {cc_2} + {cc_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "0 & -\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} + 2 \\, {L_2} {cc_2} - {L_2}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & \\frac{2 \\, {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} - 2 \\, {L_1} {cc_2} + {L_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & \\frac{2 \\, {\\left({L_2} {cc_1} {cc_2}^{2} - {L_1} {cc_2}^{3} - 2 \\, {L_2} {cc_1} {cc_2} + {cc_1} {cc_2}^{2} - {cc_2}^{3} + {L_2} {cc_1} - 2 \\, {cc_1} {cc_2} + {cc_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & -\\frac{2 \\, {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "[                                                                                                                   0                                                                       -2*L1*L2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                   -2*(L1*cc2^2 - L2*cc2^2 - 2*L1*cc2 + L1)*cc1^2/((cc1 - cc2)*s1*s2)]\n",
       "[                                                                       2*L1*L2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                    2*(L1*cc2^2 - L2*cc2^2 + 2*L2*cc2 - L2)*cc1^2/((cc1 - cc2)*s1*s2) -2*(L2*cc1*cc2^2 - L1*cc2^3 - 2*L2*cc1*cc2 + cc1*cc2^2 - cc2^3 + L2*cc1 - 2*cc1*cc2 + cc1)*cc1^2/((cc1 - cc2)*s1*s2)]\n",
       "[                                                                                                                   0                                                   -2*(L1*cc2^2 - L2*cc2^2 + 2*L2*cc2 - L2)*cc1^2/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                                              2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)]\n",
       "[                                                   2*(L1*cc2^2 - L2*cc2^2 - 2*L1*cc2 + L1)*cc1^2/((cc1 - cc2)*s1*s2)  2*(L2*cc1*cc2^2 - L1*cc2^3 - 2*L2*cc1*cc2 + cc1*cc2^2 - cc2^3 + L2*cc1 - 2*cc1*cc2 + cc1)*cc1^2/((cc1 - cc2)*s1*s2)                                                                             -2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('cc1', latex_name = \"cc_1\")\n",
    "var('cc2', latex_name = \"cc_2\")\n",
    "\n",
    "var('L1', latex_name = \"L_1\")\n",
    "var('L2', latex_name = \"L_2\")\n",
    "\n",
    "\n",
    "J = J.subs([r1 == 2*(cc1)^2/(s1*(cc1-cc2)), r2 == 2*(cc2-1)^2/(s2*(cc2-cc1))])\n",
    "\n",
    "C0 = matrix(SR, [\n",
    "                [          0,   -L2*cc1,       0,       cc1],\n",
    "                [ -L1*cc1/s1, -cc1^2/s1, -cc1/s1, -cc1^2/s1],\n",
    "                [          0,    L1*cc2,       0,      -cc2],\n",
    "                [  L2*cc2/s2,  cc2^2/s2,  cc2/s2,  cc2^2/s2]\n",
    "])\n",
    "\n",
    "show((C0.transpose()*J*C0).subs([c1-1 == -cc1, c2-1 == -cc2]).simplify().factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence the cone matrix $C_0$ satisfies\n",
    "$$\n",
    "    C_0^t J C_0 =\n",
    "\t\\begin{pmatrix}\n",
    "\t\t0       & 0       & 0        & -\\alpha\\\\\n",
    "\t\t0       & 0       &  \\alpha  & 0\\\\\n",
    "\t\t0       & -\\alpha & 0        & 0\\\\\n",
    "\t\t\\alpha  & 0       & 0        & 0 \\\\\n",
    "\t\\end{pmatrix}\n",
    "$$\n",
    "where\n",
    "$$\n",
    "\\alpha:=2\\cdot \\frac{L_2-L_1}{cc_2-cc_1}\\cdot\\frac{cc_1^2cc_2^2}{s_1s_2}.\n",
    "$$\n",
    "\n",
    "The equalities for coefficients (2,4) and (4,2) are implied by the relations\n",
    "$$ 3(L_1+L_2) = (L_1+1)cc_2 = (L_2+1)cc_1.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "L_def = [L1 == (cc1*cc2-3*(cc2-cc1))/(-cc1*cc2+3*(cc1+cc2)), L2 == (cc1*cc2+3*(cc2-cc1))/(-cc1*cc2+3*(cc1+cc2))]\n",
    "\n",
    "\n",
    "print((3*(L1+L2) - (L1+1)*cc2).subs(L_def).simplify_full())\n",
    "print(((L1+1)*cc2 - (L2+1)*cc1).subs(L_def).simplify_full())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "alphap = 2*cc1^2*cc2^2/((cc2-cc1)*s1*s2)\n",
    "Sp = diagonal_matrix([1,-1,1,-1])\n",
    "M = 1/alphap*Sp*C0.transpose()*J\n",
    "M = M.subs([c1-1 == -cc1, c2-1 == -cc2,cc1-cc2 == c1-c2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "\\frac{{L_1}}{{cc_1}} & 0 & \\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "-1 & \\frac{{L_2} {s_1}}{{cc_1}} & -1 & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "\\frac{1}{{cc_1}} & 0 & \\frac{1}{{cc_2}} & 0 \\\\\n",
       "-1 & -\\frac{{s_1}}{{cc_1}} & -1 & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/latex": [
       "\\begin{math}\n",
       "\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "\\frac{{L_1}}{{cc_1}} & 0 & \\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "-1 & \\frac{{L_2} {s_1}}{{cc_1}} & -1 & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "\\frac{1}{{cc_1}} & 0 & \\frac{1}{{cc_2}} & 0 \\\\\n",
       "-1 & -\\frac{{s_1}}{{cc_1}} & -1 & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)\n",
       "\\end{math}"
      ],
      "text/plain": [
       "[   L1/cc1         0    L2/cc2         0]\n",
       "[       -1 L2*s1/cc1        -1 L1*s2/cc2]\n",
       "[    1/cc1         0     1/cc2         0]\n",
       "[       -1   -s1/cc1        -1   -s2/cc2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "-\\frac{{L_1}}{{cc_1}} & 0 & -\\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "3 & \\frac{{L_2} {s_1}}{{cc_1}} & 3 & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "-\\frac{1}{{cc_1}} & 0 & -\\frac{1}{{cc_2}} & 0 \\\\\n",
       "3 & -\\frac{{s_1}}{{cc_1}} & 3 & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/latex": [
       "\\begin{math}\n",
       "\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "-\\frac{{L_1}}{{cc_1}} & 0 & -\\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "3 & \\frac{{L_2} {s_1}}{{cc_1}} & 3 & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "-\\frac{1}{{cc_1}} & 0 & -\\frac{1}{{cc_2}} & 0 \\\\\n",
       "3 & -\\frac{{s_1}}{{cc_1}} & 3 & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)\n",
       "\\end{math}"
      ],
      "text/plain": [
       "[  -L1/cc1         0   -L2/cc2         0]\n",
       "[        3 L2*s1/cc1         3 L1*s2/cc2]\n",
       "[   -1/cc1         0    -1/cc2         0]\n",
       "[        3   -s1/cc1         3   -s2/cc2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "R = M*A.subs([r1 == 2*(c1-1)^2/(s1*(c1-c2)), r2 == 2*(c2-1)^2/(s2*(c2-c1))])\n",
    "R = R.subs([c1-1 == -cc1, c2-1 == -cc2, c1-c2 == cc1-cc2])\n",
    "\n",
    "exp = L1*cc2/(cc1 - cc2) - L2*cc1/(cc1-cc2) - 1\n",
    "print(exp.subs(L_def).simplify_full())\n",
    "\n",
    "R[1,0] -= 2*exp\n",
    "R[1,2] -= 2*exp\n",
    "\n",
    "show(R.simplify_full())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> sage_notebook/cyclotomic.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#  <center> A CYCLOTOMIC FAMILY OF THIN HYPERGEOMETRIC MONODROMY GROUPS IN $Sp_4 (\\mathbb R)$ </center>\n",
    "## <center> A read along Notebook </center>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Abstract\n",
    "We exhibit an infinite family of discrete subgroups of $Sp_4(\\mathbb R)$ which have a number of remarkable properties.\n",
    "Our results are established by showing that each group plays ping-pong on an appropriate set of cones.\n",
    "The groups arise as the monodromy of hypergeometric differential equations with parameters $(\\tfrac{N-3}{2N},\\tfrac{N-1}{2N}, \\tfrac{N+1}{2N}, \\tfrac{N+3}{2N})$ at infinity and maximal unipotent monodromy at zero, for any integer $N\\geq 3$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Notations from section 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('c1', latex_name = \"c_1\")\n",
    "var('c2', latex_name = \"c_2\")\n",
    "var('s1', latex_name = \"s_1\")\n",
    "var('s2', latex_name = \"s_2\")\n",
    "\n",
    "var('r1', latex_name = \"r_1\")\n",
    "var('r2', latex_name = \"r_2\")\n",
    "\n",
    "A = matrix(SR, [\n",
    "                [ -1, 0,   0, 0],\n",
    "                [-r1, 1, -r1, 0],\n",
    "                [  0, 0,  -1, 0],\n",
    "                [-r2, 0, -r2, 1]]);\n",
    "\n",
    "B = matrix(SR, [\n",
    "                [ -1, 0,  0, 0],\n",
    "                [  0, 1,  0, 0],\n",
    "                [  0, 0, -1, 0],\n",
    "                [  0, 0,  0, 1]]);\n",
    "\n",
    "C = matrix(SR, [\n",
    "                [-c1, s1,   0,  0],\n",
    "                [ s1, c1,   0,  0],\n",
    "                [  0,  0, -c2, s2],\n",
    "                [  0,  0,  s2, c2]]);\n",
    "\n",
    "J = matrix(SR, [\n",
    "                [  0, r2,   0,  0],\n",
    "                [-r2,  0,   0,  0],\n",
    "                [  0,  0,   0, r1],\n",
    "                [  0,  0, -r1,  0]]);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A matrix $M$ amoung $A,B,C$ satisfies the relations\n",
    "$$ M^t J M = -J$$\n",
    "and\n",
    "$$M^2 = Id$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# A function to reduce terms with identification cos^2+sin^2=1\n",
    "def trigonometry_simplify(X):\n",
    "    trig = [c1**2==1-s1**2, c2**2==1 - s2**2]\n",
    "    return factor(((X.simplify_full()).subs(trig)).simplify_full())\n",
    "\n",
    "\n",
    "print(all(trigonometry_simplify(M.transpose()*J*M+J) == zero_matrix(4,4) for M in [A,B,C]))\n",
    "print(all(trigonometry_simplify(M^2) == identity_matrix(4) for M in [A,B,C]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The Cone matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "0 & -\\frac{2 \\, {L_1} {L_2} {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & -\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} - 2 \\, {L_1} {cc_2} + {L_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "\\frac{2 \\, {L_1} {L_2} {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & \\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} + 2 \\, {L_2} {cc_2} - {L_2}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & -\\frac{2 \\, {\\left({L_2} {cc_1} {cc_2}^{2} - {L_1} {cc_2}^{3} - 2 \\, {L_2} {cc_1} {cc_2} + {cc_1} {cc_2}^{2} - {cc_2}^{3} + {L_2} {cc_1} - 2 \\, {cc_1} {cc_2} + {cc_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "0 & -\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} + 2 \\, {L_2} {cc_2} - {L_2}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0 & \\frac{2 \\, {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} \\\\\n",
       "\\frac{2 \\, {\\left({L_1} {cc_2}^{2} - {L_2} {cc_2}^{2} - 2 \\, {L_1} {cc_2} + {L_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & \\frac{2 \\, {\\left({L_2} {cc_1} {cc_2}^{2} - {L_1} {cc_2}^{3} - 2 \\, {L_2} {cc_1} {cc_2} + {cc_1} {cc_2}^{2} - {cc_2}^{3} + {L_2} {cc_1} - 2 \\, {cc_1} {cc_2} + {cc_1}\\right)} {cc_1}^{2}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & -\\frac{2 \\, {cc_1}^{2} {\\left(2 \\, {cc_2} - 1\\right)}}{{\\left({cc_1} - {cc_2}\\right)} {s_1} {s_2}} & 0\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "[                                                                                                                   0                                                                       -2*L1*L2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                   -2*(L1*cc2^2 - L2*cc2^2 - 2*L1*cc2 + L1)*cc1^2/((cc1 - cc2)*s1*s2)]\n",
       "[                                                                       2*L1*L2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                    2*(L1*cc2^2 - L2*cc2^2 + 2*L2*cc2 - L2)*cc1^2/((cc1 - cc2)*s1*s2) -2*(L2*cc1*cc2^2 - L1*cc2^3 - 2*L2*cc1*cc2 + cc1*cc2^2 - cc2^3 + L2*cc1 - 2*cc1*cc2 + cc1)*cc1^2/((cc1 - cc2)*s1*s2)]\n",
       "[                                                                                                                   0                                                   -2*(L1*cc2^2 - L2*cc2^2 + 2*L2*cc2 - L2)*cc1^2/((cc1 - cc2)*s1*s2)                                                                                                                    0                                                                              2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)]\n",
       "[                                                   2*(L1*cc2^2 - L2*cc2^2 - 2*L1*cc2 + L1)*cc1^2/((cc1 - cc2)*s1*s2)  2*(L2*cc1*cc2^2 - L1*cc2^3 - 2*L2*cc1*cc2 + cc1*cc2^2 - cc2^3 + L2*cc1 - 2*cc1*cc2 + cc1)*cc1^2/((cc1 - cc2)*s1*s2)                                                                             -2*cc1^2*(2*cc2 - 1)/((cc1 - cc2)*s1*s2)                                                                                                                    0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('cc1', latex_name = \"cc_1\")\n",
    "var('cc2', latex_name = \"cc_2\")\n",
    "\n",
    "var('L1', latex_name = \"L_1\")\n",
    "var('L2', latex_name = \"L_2\")\n",
    "\n",
    "\n",
    "# The J should really have c1 and c2 in the denominator, so the r_i are really -r_i in what's written below\n",
    "J = J.subs([r1 == 2*(cc1)^2/(s1*(cc1-cc2)), r2 == 2*(cc2-1)^2/(s2*(cc2-cc1))])\n",
    "\n",
    "C0 = matrix(SR, [\n",
    "                [          0,   -L2*cc1,       0,       cc1],\n",
    "                [ -L1*cc1/s1, -cc1^2/s1, -cc1/s1, -cc1^2/s1],\n",
    "                [          0,    L1*cc2,       0,      -cc2],\n",
    "                [  L2*cc2/s2,  cc2^2/s2,  cc2/s2,  cc2^2/s2]\n",
    "])\n",
    "\n",
    "show((C0.transpose()*J*C0).subs([c1-1 == -cc1, c2-1 == -cc2]).simplify().factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence the cone matrix $C_0$ satisfies\n",
    "$$\n",
    "    C_0^t J C_0 =\n",
    "\t\\begin{pmatrix}\n",
    "\t\t0       & 0       & 0        & -\\alpha\\\\\n",
    "\t\t0       & 0       &  \\alpha  & 0\\\\\n",
    "\t\t0       & -\\alpha & 0        & 0\\\\\n",
    "\t\t\\alpha  & 0       & 0        & 0 \\\\\n",
    "\t\\end{pmatrix}\n",
    "$$\n",
    "where\n",
    "$$\n",
    "\\alpha:=2\\cdot \\frac{L_2-L_1}{cc_2-cc_1}\\cdot\\frac{cc_1^2cc_2^2}{s_1s_2}.\n",
    "$$\n",
    "\n",
    "The equalities for coefficients (2,4) and (4,2) are implied by the relations\n",
    "$$ 3(L_1+L_2) = (L_1+1)cc_2 = (L_2+1)cc_1.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "L_def = [L1 == (cc1*cc2-3*(cc2-cc1))/(-cc1*cc2+3*(cc1+cc2)), L2 == (cc1*cc2+3*(cc2-cc1))/(-cc1*cc2+3*(cc1+cc2))]\n",
    "\n",
    "\n",
    "print((3*(L1+L2) - (L1+1)*cc2).subs(L_def).simplify_full())\n",
    "print(((L1+1)*cc2 - (L2+1)*cc1).subs(L_def).simplify_full())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "alphap = 2*cc1^2*cc2^2/((cc2-cc1)*s1*s2)\n",
    "Sp = diagonal_matrix([1,-1,1,-1])\n",
    "M = 1/alphap*Sp*C0.transpose()*J\n",
    "M = M.subs([c1-1 == -cc1, c2-1 == -cc2,cc1-cc2 == c1-c2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "\\frac{{L_1} {\\left({cc_2} - 1\\right)}^{2}}{{cc_1} {cc_2}^{2}} & 0 & \\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "-\\frac{{\\left({cc_2} - 1\\right)}^{2}}{{cc_2}^{2}} & \\frac{{L_2} {\\left({cc_2} - 1\\right)}^{2} {s_1}}{{cc_1} {cc_2}^{2}} & -1 & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "\\frac{{\\left({cc_2} - 1\\right)}^{2}}{{cc_1} {cc_2}^{2}} & 0 & \\frac{1}{{cc_2}} & 0 \\\\\n",
       "-\\frac{{\\left({cc_2} - 1\\right)}^{2}}{{cc_2}^{2}} & -\\frac{{\\left({cc_2} - 1\\right)}^{2} {s_1}}{{cc_1} {cc_2}^{2}} & -1 & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "[   L1*(cc2 - 1)^2/(cc1*cc2^2)                             0                        L2/cc2                             0]\n",
       "[           -(cc2 - 1)^2/cc2^2 L2*(cc2 - 1)^2*s1/(cc1*cc2^2)                            -1                     L1*s2/cc2]\n",
       "[      (cc2 - 1)^2/(cc1*cc2^2)                             0                         1/cc2                             0]\n",
       "[           -(cc2 - 1)^2/cc2^2   -(cc2 - 1)^2*s1/(cc1*cc2^2)                            -1                       -s2/cc2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrr}\n",
       "-\\frac{{L_1} {cc_2}^{2} - 2 \\, {L_1} {cc_2} + {L_1}}{{cc_1} {cc_2}^{2}} & 0 & -\\frac{{L_2}}{{cc_2}} & 0 \\\\\n",
       "\\frac{{\\left(3 \\, {cc_1} + 2\\right)} {cc_2}^{2} - 3 \\, {cc_2}^{3} - {\\left(2 \\, {L_2} - 1\\right)} {cc_1} + {\\left(2 \\, {\\left(2 \\, {L_2} - 1\\right)} {cc_1} - 1\\right)} {cc_2}}{{cc_1} {cc_2}^{2} - {cc_2}^{3}} & \\frac{{\\left({L_2} {cc_2}^{2} - 2 \\, {L_2} {cc_2} + {L_2}\\right)} {s_1}}{{cc_1} {cc_2}^{2}} & \\frac{4 \\, {L_2} {cc_1} {cc_2} + 3 \\, {cc_1} {cc_2}^{2} - 3 \\, {cc_2}^{3} - 2 \\, {L_2} {cc_1}}{{cc_1} {cc_2}^{2} - {cc_2}^{3}} & \\frac{{L_1} {s_2}}{{cc_2}} \\\\\n",
       "-\\frac{{cc_2}^{2} - 2 \\, {cc_2} + 1}{{cc_1} {cc_2}^{2}} & 0 & -\\frac{1}{{cc_2}} & 0 \\\\\n",
       "\\frac{{\\left(3 \\, {cc_1} + 2\\right)} {cc_2}^{2} - 3 \\, {cc_2}^{3} - {\\left(6 \\, {cc_1} + 1\\right)} {cc_2} + 3 \\, {cc_1}}{{cc_1} {cc_2}^{2} - {cc_2}^{3}} & -\\frac{{\\left({cc_2}^{2} - 2 \\, {cc_2} + 1\\right)} {s_1}}{{cc_1} {cc_2}^{2}} & \\frac{3 \\, {cc_1} {cc_2}^{2} - 3 \\, {cc_2}^{3} - 4 \\, {cc_1} {cc_2} + 2 \\, {cc_1}}{{cc_1} {cc_2}^{2} - {cc_2}^{3}} & -\\frac{{s_2}}{{cc_2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "[                                                        -(L1*cc2^2 - 2*L1*cc2 + L1)/(cc1*cc2^2)                                                                                               0                                                                                         -L2/cc2                                                                                               0]\n",
       "[((3*cc1 + 2)*cc2^2 - 3*cc2^3 - (2*L2 - 1)*cc1 + (2*(2*L2 - 1)*cc1 - 1)*cc2)/(cc1*cc2^2 - cc2^3)                                                       (L2*cc2^2 - 2*L2*cc2 + L2)*s1/(cc1*cc2^2)                           (4*L2*cc1*cc2 + 3*cc1*cc2^2 - 3*cc2^3 - 2*L2*cc1)/(cc1*cc2^2 - cc2^3)                                                                                       L1*s2/cc2]\n",
       "[                                                               -(cc2^2 - 2*cc2 + 1)/(cc1*cc2^2)                                                                                               0                                                                                          -1/cc2                                                                                               0]\n",
       "[                    ((3*cc1 + 2)*cc2^2 - 3*cc2^3 - (6*cc1 + 1)*cc2 + 3*cc1)/(cc1*cc2^2 - cc2^3)                                                             -(cc2^2 - 2*cc2 + 1)*s1/(cc1*cc2^2)                                 (3*cc1*cc2^2 - 3*cc2^3 - 4*cc1*cc2 + 2*cc1)/(cc1*cc2^2 - cc2^3)                                                                                         -s2/cc2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "R = M*A.subs([r1 == 2*(c1-1)^2/(s1*(c1-c2)), r2 == 2*(c2-1)^2/(s2*(c2-c1))])\n",
    "R = R.subs([c1-1 == -cc1, c2-1 == -cc2, c1-c2 == cc1-cc2])\n",
    "\n",
    "exp = L1*cc2/(cc1 - cc2) - L2*cc1/(cc1-cc2) - 1\n",
    "print(exp.subs(L_def).simplify_full())\n",
    "\n",
    "R[1,0] -= 2*exp\n",
    "R[1,2] -= 2*exp\n",
    "\n",
    "show(R.simplify_full())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

